The Shapes of Tight Composite Knots

We present new computations of tight shapes obtained using the constrained gradient descent code RIDGERUNNER for 544 composite knots with 12 and fewer crossings, expanding our dataset to 943 knots and links. We use the new data set to analyze two outstanding conjectures about tight knots, namely that the ropelengths of composite knots are at least 4\pi-4 less than the sums of the prime factors and that the writhes of composite knots are the sums of the writhes of the prime factors.

==> anc/ropelength_data.txt <==
# This file contains summary data from " Knot Tightening By Constrained Gradient Descent " by Ashton, Cantarella, Piatek, Rawdon.
# and " The Shapes of Tight Composite Knots " by Cantarella, La Pointe, Rawdon.
# Knot type Polygonal Ropelength Ropelength Bound Edges Residual Writhe 
2_2_1_#_5_1_m 	 63.8107 	 63.7961 	 515 	 0.000749356 	 8.284442 
2_2_1_#_2_2_1_#_3_1_TreeB 	 65.9282 	 65.9152 	 531 	 0.0119118 	 0.596441 
2_2_1_#_5_2_m 	 64.6418 	 64.6267 	 521 	 0.000979944 	 6.586032 
2_2_1_#_5_1 	 63.8114 	 63.7966 	 515 	 0.000749772 	 -4.284486 
2_2_1_#_4_2_1 	 56.6184 	 56.6064 	 457 	 0.00074728 	 -1.153348 
2_2_1_#_4_1 	 57.4815 	 57.4716 	 464 	 0.000899649 	 1.982431 
2_2_1 	 25.1415 	 25.1334 	 202 	 3.85112e-05 	 nan 
2_2_1_#_5_2_1_TreeA 	 65.3130 	 65.3008 	 527 	 0.000748949 	 3.386358 
2_2_1_#_2_2_1_TreeA 	 41.7045 	 41.7009 	 536 	 0.0085687 	 4.000322 
2_2_1_#_2_2_1_#_3_1_TreeA 	 63.9294 	 63.9162 	 516 	 0.002337 	 0.580844 
2_2_1_#_5_2 	 64.6418 	 64.6267 	 521 	 0.000979944 	 -2.586032 
2_2_1_#_5_2_1_m 	 65.3118 	 65.2989 	 550 	 0.000747302 	 0.613996 
2_2_1_#_3_1 	 49.3368 	 49.3280 	 451 	 0.000748372 	 -1.413447 
3_1_#_9_12 	 103.6976 	 103.6739 	 842 	 0.0025852 	 -7.994630 
3_1_#_8_19_m 	 83.3883 	 83.3718 	 683 	 0.00177235 	 5.271581 
3_1_m_#_3_1_m 	 57.0546 	 57.0411 	 457 	 0.000979975 	 6.812748 
3_1_#_8_15 	 96.5430 	 96.5195 	 775 	 0.00263797 	 -11.418072 
3_1_m_#_8_19_m 	 83.6832 	 83.6685 	 671 	 0.00558381 	 12.257860 
3_1_m_#_9_20 	 103.4146 	 103.3938 	 828 	 0.00879101 	 9.651710 
3_1_m_#_9_15 	 103.5576 	 103.5382 	 833 	 0.00256231 	 -1.120075 
3_1_#_9_2_m 	 101.1980 	 101.1733 	 814 	 0.00209839 	 3.407030 
3_1_m_#_5_1 	 71.5920 	 71.5782 	 573 	 0.0026267 	 -2.867483 
3_1_#_9_8 	 102.8037 	 102.7785 	 825 	 0.00749906 	 -5.715897 
3_1_m_#_8_15 	 96.3309 	 96.3086 	 773 	 0.000749728 	 -4.585362 
3_1_#_3_1_m_#_6_2 	 103.4807 	 103.4581 	 833 	 0.000749816 	 -2.833042 
3_1_#_9_39 	 104.5315 	 104.5099 	 837 	 0.000879027 	 -8.002594 
3_1_m_#_3_1_m_#_6_3 	 103.6868 	 103.6657 	 851 	 0.00749925 	 6.848794 
3_1_m_#_7_2 	 88.2406 	 88.2208 	 707 	 0.0010176 	 9.103011 
3_1_m_#_9_33_rm 	 105.7663 	 105.7415 	 850 	 0.00749815 	 3.945693 
3_1_#_6_1 	 81.0975 	 81.0871 	 651 	 0.00437729 	 -4.547552 
3_1_#_8_19 	 83.6832 	 83.6685 	 671 	 0.00558381 	 -12.257860 
3_1_#_9_33_rm 	 104.8542 	 104.8320 	 843 	 0.00461765 	 -2.791785 
3_1_m_#_9_38 	 104.7605 	 104.7395 	 840 	 0.00106907 	 -5.176495 
3_1_m_#_9_40_m 	 105.9079 	 105.8912 	 852 	 0.00748159 	 6.834091 
3_1_#_9_45_m 	 97.7069 	 97.6875 	 784 	 0.00414596 	 1.711328 
3_1_m_#_4_1_#_5_1_m 	 102.4202 	 102.3979 	 822 	 0.00569643 	 9.667281 
3_1_#_8_9 	 96.4648 	 96.4465 	 789 	 0.00726236 	 -3.380828 
3_1_m_#_8_1 	 94.0559 	 94.0357 	 755 	 0.00273898 	 1.156062 
3_1_#_9_3_m 	 101.2733 	 101.2530 	 814 	 0.00294139 	 6.906372 
3_1_m_#_3_1_m_#_3_1_m_#_3_1_m 	 101.6027 	 101.5762 	 814 	 0.000749837 	 13.703391 
3_1_m_#_8_20 	 85.9539 	 85.9362 	 689 	 0.00205972 	 1.517749 
3_1_#_9_4_m 	 101.3631 	 101.3396 	 812 	 0.000744073 	 5.145652 
3_1_#_7_7_m 	 88.7656 	 88.7463 	 714 	 0.00270317 	 -2.827387 
3_1_m_#_3_1_m_#_6_2_m 	 102.6044 	 102.5834 	 830 	 0.000749917 	 9.661364 
3_1_#_3_1_m 	 57.0860 	 57.0726 	 457 	 0.00269831 	 0.000498 
3_1_m_#_7_6 	 88.4548 	 88.4328 	 711 	 0.00074999 	 -0.027220 
3_1_m_#_5_2_m 	 72.4320 	 72.4124 	 580 	 0.000979741 	 7.978272 
3_1_m_#_9_27 	 104.4665 	 104.4433 	 840 	 0.00749932 	 2.842489 
3_1_#_9_21 	 103.8251 	 103.8066 	 835 	 0.00749624 	 -7.960527 
3_1_#_8_4 	 94.6319 	 94.6112 	 762 	 0.000748228 	 -5.092871 
3_1_m_#_8_18 	 98.1916 	 98.1710 	 802 	 0.000749464 	 3.323461 
3_1_#_9_48 	 97.1271 	 97.1086 	 778 	 0.00402116 	 -7.387061 
3_1_m_#_9_44 	 94.0951 	 94.0758 	 756 	 0.00749674 	 2.095921 
3_1_#_9_7 	 103.2779 	 103.2555 	 828 	 0.0755771 	 -11.969983 
3_1_#_3_1_m_#_5_2_m 	 95.1258 	 95.0791 	 513 	 0.0100154 	 4.560141 
3_1_#_3_1_#_6_1_m 	 103.3027 	 103.2804 	 828 	 0.000979998 	 -5.700541 
3_1_#_9_43 	 93.7030 	 93.6860 	 753 	 0.00824332 	 -8.913497 
3_1_#_8_11_m 	 95.6444 	 95.6245 	 767 	 0.00749901 	 -7.411717 
3_1_#_9_43_m 	 93.8072 	 93.7849 	 766 	 0.000746229 	 2.026869 
3_1_m_#_9_6_m 	 102.4780 	 102.4520 	 824 	 0.00342591 	 13.730968 
3_1_m_#_9_48_m 	 97.1271 	 97.1086 	 778 	 0.00402116 	 7.387061 
3_1_#_3_1_#_3_1_m 	 79.5740 	 79.5558 	 640 	 0.126441 	 -3.397440 
3_1_#_8_3 	 95.5246 	 95.4990 	 766 	 0.00749601 	 -3.403859 
3_1_#_9_11_m 	 102.8090 	 102.7847 	 827 	 0.000749769 	 2.913649 
3_1_#_9_42_m 	 91.7888 	 91.7713 	 736 	 0.00292783 	 -2.196995 
3_1_#_9_40_m 	 105.7624 	 105.7399 	 850 	 0.00258468 	 0.024142 
3_1_m_#_9_34 	 105.6153 	 105.5960 	 849 	 0.00362192 	 2.776189 
3_1_#_9_9 	 102.6543 	 102.6279 	 824 	 0.000979976 	 -13.682039 
3_1_#_8_11 	 95.6990 	 95.6792 	 768 	 0.00074996 	 0.609193 
3_1_#_9_33_m 	 104.8542 	 104.8320 	 843 	 0.00461765 	 -2.791785 
3_1_#_8_15_m 	 96.3309 	 96.3086 	 773 	 0.000749728 	 4.585362 
3_1_#_9_47_m 	 97.1694 	 97.1525 	 781 	 0.00074996 	 -0.674091 
3_1_#_8_6_m 	 95.6406 	 95.6194 	 769 	 0.00074981 	 0.614897 
3_1_#_9_19 	 103.5730 	 103.5498 	 833 	 0.000749753 	 -3.954406 
3_1_m_#_9_18_m 	 103.7734 	 103.7515 	 834 	 0.00749878 	 11.984756 
3_1_m_#_9_5_m 	 102.6047 	 102.5830 	 826 	 0.00074981 	 10.284563 
3_1_m_#_9_3 	 101.2733 	 101.2530 	 814 	 0.00294139 	 -6.906372 
3_1_#_3_1_m_#_6_1 	 102.2648 	 102.2426 	 822 	 0.00747444 	 -1.133477 
3_1_#_9_23_m 	 104.2024 	 104.1771 	 838 	 0.000749051 	 5.198591 
3_1_m_#_9_32_rm 	 104.6427 	 104.6170 	 841 	 0.00749604 	 6.822216 
3_1_#_8_8 	 96.9449 	 96.6939 	 196 	 0.00745903 	 -4.564443 
3_1_m_#_9_26 	 104.2070 	 104.1829 	 838 	 0.000749843 	 -0.030490 
3_1_#_8_21 	 87.8130 	 87.7930 	 703 	 0.000749661 	 -8.081426 
3_1_#_9_20 	 103.6713 	 103.6488 	 836 	 0.0515647 	 2.894750 
3_1_#_8_20_m 	 85.9539 	 85.9362 	 689 	 0.00205972 	 -1.517749 
3_1_m_#_8_9 	 96.4648 	 96.4465 	 789 	 0.00726236 	 3.380828 
3_1_#_9_42 	 92.0154 	 91.9999 	 753 	 0.0074864 	 -4.712804 
3_1_#_8_10_m 	 96.6540 	 96.6326 	 778 	 0.00749976 	 -0.583381 
3_1_#_5_2_m 	 72.5511 	 72.5342 	 581 	 0.000749012 	 1.183369 
3_1_#_5_1 	 71.5622 	 71.5438 	 573 	 0.000979946 	 -9.670575 
3_1_m_#_8_16_m 	 96.5134 	 96.4968 	 774 	 0.000747715 	 6.219762 
3_1_m_#_7_4_m 	 87.8528 	 87.8415 	 884 	 0.00846685 	 9.145940 
3_1_#_8_16 	 96.5134 	 96.4968 	 774 	 0.000747715 	 -6.219762 
3_1_#_9_16 	 103.3191 	 103.2939 	 838 	 0.00614573 	 -13.658427 
3_1_m_#_9_32_r 	 104.5979 	 104.5787 	 838 	 0.00103131 	 -0.022319 
3_1_#_3_1_#_5_2 	 94.8079 	 94.7929 	 760 	 0.00300342 	 -11.419576 
3_1_#_9_8_m 	 103.0043 	 102.9798 	 828 	 0.00243824 	 -1.101374 
3_1_m_#_9_10 	 103.0489 	 103.0286 	 829 	 0.000748655 	 -5.182208 
3_1_#_8_1_m 	 94.0559 	 94.0357 	 755 	 0.00273898 	 -1.156062 
3_1_m_#_8_2 	 94.6840 	 94.6629 	 761 	 0.0268308 	 -2.316495 
3_1_m_#_7_5 	 88.0931 	 88.0705 	 708 	 0.000748343 	 -3.982827 
3_1_#_9_29 	 104.1302 	 104.1072 	 838 	 0.00323791 	 -5.629837 
3_1_#_9_17_m 	 103.6475 	 103.6233 	 833 	 0.00749868 	 -1.175944 
3_1_m_#_8_12 	 96.4812 	 96.4653 	 773 	 0.00435906 	 3.438958 
3_1_#_9_26 	 104.2767 	 104.2517 	 838 	 0.00242971 	 -6.821012 
3_1_m_#_9_9_m 	 102.6543 	 102.6279 	 824 	 0.000979976 	 13.682039 
3_1_m_#_9_17 	 103.6475 	 103.6233 	 833 	 0.00749868 	 1.175944 
3_1_#_9_32 	 104.6427 	 104.6170 	 841 	 0.00749604 	 -6.822216 
3_1_m_#_9_49_m 	 96.2858 	 96.2688 	 771 	 0.00209222 	 11.398099 
3_1_#_6_2_m 	 80.4299 	 80.4144 	 647 	 0.0021862 	 -0.563844 
3_1_#_3_1_#_6_2 	 102.6044 	 102.5834 	 830 	 0.000749917 	 -9.661364 
3_1_#_9_15 	 103.6065 	 103.5819 	 833 	 0.000749854 	 -7.925611 
3_1_#_7_6_m 	 88.4548 	 88.4328 	 711 	 0.00074999 	 0.027220 
3_1_#_8_7_m 	 95.6184 	 95.5937 	 766 	 0.000979637 	 -0.539426 
3_1_m_#_7_4 	 87.4828 	 87.4585 	 701 	 0.00749877 	 -2.354117 
3_1_m_#_9_29 	 104.9645 	 104.9426 	 844 	 0.00170585 	 1.192767 
3_1_m_#_6_1 	 79.7343 	 79.7192 	 642 	 0.00111086 	 2.251082 
3_1_m_#_8_1_m 	 93.9165 	 93.8997 	 753 	 0.00748111 	 5.664189 
3_1_#_5_2 	 72.4320 	 72.4124 	 580 	 0.000979741 	 -7.978272 
3_1_m_#_5_1_m 	 71.5622 	 71.5438 	 573 	 0.000979946 	 9.670575 
3_1_#_8_2_m 	 94.6840 	 94.6629 	 761 	 0.0268308 	 2.316495 
3_1_#_8_12 	 96.4812 	 96.4653 	 773 	 0.00435906 	 -3.438958 
3_1_#_9_1 	 99.8745 	 99.8550 	 803 	 0.00610682 	 -15.443887 
3_1_m_#_7_6_m 	 88.5653 	 88.5482 	 721 	 0.00288905 	 6.829571 
3_1_m_#_4_1_#_5_2_m 	 106.1991 	 106.1759 	 853 	 0.00749969 	 7.997864 
3_1_m_#_9_2_m 	 101.0978 	 101.0758 	 813 	 0.007495 	 10.216943 
3_1_#_9_44 	 93.8583 	 93.8392 	 753 	 0.00718718 	 -4.764646 
3_1_m_#_8_21_m 	 87.8130 	 87.7930 	 703 	 0.000749661 	 8.081426 
3_1_#_8_17_r 	 97.4373 	 97.4130 	 784 	 0.000749996 	 -3.398243 
3_1_#_8_16_m 	 96.8380 	 96.8177 	 778 	 0.000747438 	 -0.576189 
3_1_m_#_9_22 	 104.1172 	 104.0939 	 837 	 0.00749851 	 1.122581 
3_1_m_#_8_7 	 95.6184 	 95.5937 	 766 	 0.000979637 	 0.539426 
3_1_#_9_15_m 	 103.5576 	 103.5382 	 833 	 0.00256231 	 1.120075 
3_1_m_#_9_9 	 102.7778 	 102.7507 	 824 	 0.00749344 	 -6.839370 
3_1_#_9_49_m 	 96.1726 	 96.1560 	 771 	 0.000979922 	 4.543013 
3_1_m_#_8_21 	 88.0119 	 87.9904 	 705 	 0.000749862 	 -1.234572 
3_1_m_#_8_20_m 	 85.5508 	 85.5323 	 687 	 0.000979938 	 5.349299 
3_1_#_4_1_#_5_1 	 102.4202 	 102.3979 	 822 	 0.00569643 	 -9.667281 
3_1_#_8_2 	 94.4211 	 94.3999 	 760 	 0.00961308 	 -9.106061 
3_1_m_#_9_46 	 91.3309 	 91.3096 	 732 	 0.00749857 	 0.871546 
3_1_#_3_1_m_#_3_1_m 	 79.5740 	 79.5558 	 640 	 0.126441 	 3.397440 
3_1_#_9_23 	 104.5867 	 104.5611 	 841 	 0.00749795 	 -11.987275 
3_1_m_#_8_17 	 97.4373 	 97.4130 	 784 	 0.000749996 	 3.398243 
3_1_m_#_8_11 	 95.6444 	 95.6245 	 767 	 0.00749901 	 7.411717 
3_1_#_6_3 	 81.0233 	 81.0038 	 651 	 0.00074937 	 -3.419522 
3_1_#_8_17 	 97.4373 	 97.4130 	 784 	 0.000749996 	 -3.398243 
3_1_#_9_5 	 102.6047 	 102.5830 	 826 	 0.00074981 	 -10.284563 
3_1_#_9_37_m 	 103.7506 	 103.7260 	 834 	 0.00136325 	 -2.820111 
3_1_m_#_9_32 	 104.5979 	 104.5787 	 838 	 0.00103131 	 -0.022319 
3_1_m_#_6_2_m 	 80.2650 	 80.2459 	 646 	 0.0187161 	 6.214574 
3_1_m_#_9_29_m 	 104.1302 	 104.1072 	 838 	 0.00323791 	 5.629837 
3_1_#_3_1_#_6_1 	 102.0861 	 102.0616 	 818 	 0.0202972 	 -7.982248 
3_1_#_7_1_m 	 85.8183 	 85.7996 	 689 	 0.00228588 	 5.751521 
3_1_m_#_9_41_m 	 104.6749 	 104.6535 	 852 	 0.000749962 	 5.149623 
3_1_m_#_9_18 	 103.8268 	 103.8019 	 832 	 0.00218772 	 -5.221478 
3_1_#_9_18_m 	 103.8268 	 103.8019 	 832 	 0.00218772 	 5.221478 
3_1_m_#_9_49 	 96.1726 	 96.1560 	 771 	 0.000979922 	 -4.543013 
3_1_m_#_3_1_m_#_6_2 	 103.4974 	 103.4697 	 834 	 0.00749219 	 4.013726 
3_1_#_3_1_#_5_1 	 93.7909 	 93.7665 	 751 	 0.000979983 	 -13.115269 
3_1_#_3_1_m_#_5_1_m 	 94.0847 	 94.0626 	 756 	 0.0074947 	 6.256318 
3_1_#_9_28 	 104.2529 	 104.2284 	 838 	 0.00749595 	 -6.842945 
3_1_m_#_9_10_m 	 102.8166 	 102.7923 	 827 	 0.00409367 	 12.012121 
3_1_m_#_9_3_m 	 101.2324 	 101.2087 	 815 	 0.00074802 	 13.720535 
3_1_m_#_9_21 	 103.8422 	 103.8195 	 846 	 0.00584692 	 -1.196834 
3_1_m_#_9_39_m 	 104.5315 	 104.5099 	 837 	 0.000879027 	 8.002594 
3_1_m_#_9_39 	 104.8488 	 104.8266 	 843 	 0.00749833 	 -1.148222 
3_1_m_#_9_47 	 97.1694 	 97.1525 	 781 	 0.00074996 	 0.674091 
3_1_m_#_9_35_m 	 102.4450 	 102.4200 	 823 	 0.0216144 	 -3.504218 
3_1_#_9_22_m 	 104.1172 	 104.0939 	 837 	 0.00749851 	 -1.122581 
3_1_#_8_14 	 97.1937 	 97.1716 	 782 	 0.0074987 	 -7.350732 
3_1 	 32.7437 	 32.7436 	 2400 	 0.00622201 	 -3.416633 
3_1_m_#_9_37_m 	 103.5436 	 103.5226 	 833 	 0.00662157 	 3.942460 
3_1_#_3_1_#_6_3 	 103.6868 	 103.6657 	 851 	 0.00749925 	 -6.848794 
3_1_m_#_9_33_r 	 104.8542 	 104.8320 	 843 	 0.00461765 	 2.791785 
3_1_#_8_14_m 	 97.0261 	 97.0000 	 780 	 0.000749617 	 0.555564 
3_1_m_#_9_2 	 101.1980 	 101.1733 	 814 	 0.00209839 	 -3.407030 
3_1_m_#_8_13_m 	 96.4375 	 96.4168 	 776 	 0.00749606 	 4.587372 
3_1_m_#_3_1_m_#_6_1_m 	 102.0861 	 102.0616 	 818 	 0.0202972 	 7.982248 
3_1_#_8_21_m 	 88.0119 	 87.9904 	 705 	 0.000749862 	 1.234572 
3_1_#_9_22 	 103.9690 	 103.9438 	 835 	 0.000749429 	 -5.648028 
3_1_m_#_9_28_m 	 104.2529 	 104.2284 	 838 	 0.00749595 	 6.842945 
3_1_m_#_9_8_m 	 102.8037 	 102.7785 	 825 	 0.00749906 	 5.715897 
3_1_m_#_9_45_m 	 97.2585 	 97.2377 	 782 	 0.00137014 	 8.603421 
3_1_m_#_4_1_#_5_1 	 102.3370 	 102.3141 	 823 	 0.00744555 	 -2.876692 
3_1_m_#_9_26_m 	 104.2767 	 104.2517 	 838 	 0.00242971 	 6.821012 
3_1_#_3_1_m_#_3_1_m_#_3_1_m 	 102.8027 	 102.7838 	 825 	 0.0111413 	 6.852479 
3_1_m_#_7_7 	 88.7656 	 88.7463 	 714 	 0.00270317 	 2.827387 
3_1_m_#_8_19 	 83.3883 	 83.3718 	 683 	 0.00177235 	 -5.271581 
3_1_m_#_9_38_m 	 104.6323 	 104.6093 	 841 	 0.000959051 	 11.941556 
3_1_#_9_14_m 	 103.2108 	 103.1876 	 830 	 0.000749841 	 -1.694085 
3_1_#_9_6 	 102.4780 	 102.4520 	 824 	 0.00342591 	 -13.730968 
3_1_#_9_29_m 	 104.9645 	 104.9426 	 844 	 0.00170585 	 -1.192767 
3_1_m_#_9_19 	 104.0756 	 104.0579 	 834 	 0.0074896 	 2.840065 
3_1_#_3_1_m_#_6_3 	 104.0051 	 103.9806 	 836 	 0.00749901 	 0.002164 
3_1_m_#_9_7_m 	 103.2779 	 103.2555 	 828 	 0.0755771 	 11.969983 
3_1_#_9_7_m 	 102.6738 	 102.6525 	 826 	 0.000749961 	 5.149688 
3_1_#_8_1 	 93.9165 	 93.8997 	 753 	 0.00748111 	 -5.664189 
3_1_#_9_14 	 103.5798 	 103.5549 	 833 	 0.00748194 	 -5.141768 
3_1_#_9_47 	 97.5510 	 97.5120 	 503 	 0.00746668 	 -6.227577 
3_1_#_3_1_#_3_1_#_3_1 	 101.6027 	 101.5762 	 814 	 0.000749837 	 -13.703391 
3_1_m_#_6_2 	 80.4299 	 80.4144 	 647 	 0.0021862 	 0.563844 
3_1_#_9_34 	 105.0669 	 105.0446 	 860 	 0.0155978 	 -3.972483 
3_1_#_9_46 	 90.9263 	 90.9043 	 729 	 0.00608647 	 -6.019686 
3_1_m_#_5_2 	 72.5511 	 72.5342 	 581 	 0.000749012 	 -1.183369 
3_1_m_#_9_16_m 	 103.3191 	 103.2939 	 838 	 0.00614573 	 13.658427 
3_1_m_#_9_34_m 	 105.0669 	 105.0446 	 860 	 0.0155978 	 3.972483 
3_1_m_#_9_35 	 102.8198 	 102.7997 	 827 	 0.00315902 	 10.304795 
3_1_m_#_8_5 	 95.3986 	 95.3768 	 768 	 0.00749673 	 -2.266418 
3_1_m_#_8_17_r 	 97.4373 	 97.4130 	 784 	 0.000749996 	 3.398243 
3_1_m_#_9_7 	 102.6738 	 102.6525 	 826 	 0.000749961 	 -5.149688 
3_1_#_9_25_m 	 103.9407 	 103.9166 	 833 	 0.00074996 	 1.219869 
3_1_#_8_5_m 	 95.3986 	 95.3768 	 768 	 0.00749673 	 2.266418 
3_1_m_#_8_8_m 	 96.9449 	 96.6939 	 196 	 0.00745903 	 4.564443 
3_1_#_9_32_rm 	 104.5979 	 104.5787 	 838 	 0.00103131 	 0.022319 
3_1_#_7_7 	 89.4897 	 89.4713 	 719 	 0.00364168 	 -4.067781 
3_1_#_9_13_m 	 104.5950 	 104.5708 	 842 	 0.00129337 	 5.191301 
3_1_#_9_5_m 	 102.3965 	 102.3722 	 823 	 0.00781085 	 3.514991 
3_1_m_#_9_31 	 105.3471 	 105.3276 	 856 	 0.00749968 	 0.047180 
3_1_m_#_9_17_m 	 103.0146 	 102.9953 	 829 	 0.0021668 	 5.649342 
3_1_m_#_9_47_m 	 97.5510 	 97.5120 	 503 	 0.00746668 	 6.227577 
3_1_#_8_4_m 	 94.9810 	 94.9601 	 764 	 0.002698 	 -1.706597 
3_1_#_8_10 	 96.2213 	 96.1993 	 774 	 0.00357614 	 -6.261427 
3_1_m_#_9_48 	 96.4954 	 96.4745 	 773 	 0.00749973 	 -0.523364 
3_1_#_7_5_m 	 88.0931 	 88.0705 	 708 	 0.000748343 	 3.982827 
3_1_#_9_35_m 	 102.8198 	 102.7997 	 827 	 0.00315902 	 -10.304795 
3_1_#_4_1_#_5_2_m 	 103.2094 	 103.1855 	 827 	 0.0101982 	 1.227410 
3_1_#_9_3 	 101.2324 	 101.2087 	 815 	 0.00074802 	 -13.720535 
3_1_#_9_19_m 	 104.0756 	 104.0579 	 834 	 0.0074896 	 -2.840065 
3_1_#_6_1_m 	 79.7343 	 79.7192 	 642 	 0.00111086 	 -2.251082 
3_1_m_#_9_13_m 	 104.6122 	 104.5893 	 842 	 0.00210788 	 11.994852 
3_1_#_9_31 	 104.7952 	 104.7773 	 857 	 0.0027069 	 -6.798252 
3_1_m_#_8_15_m 	 96.5430 	 96.5195 	 775 	 0.00263797 	 11.418072 
3_1_m_#_4_1_#_5_2 	 103.2094 	 103.1855 	 827 	 0.0101982 	 -1.227410 
3_1_m_#_8_6_m 	 95.6152 	 95.5946 	 769 	 0.000747923 	 7.378399 
3_1_m_#_9_42_m 	 92.0154 	 91.9999 	 753 	 0.0074864 	 4.712804 
3_1_m_#_8_11_m 	 95.6990 	 95.6792 	 768 	 0.00074996 	 -0.609193 
3_1_m_#_9_28 	 104.5147 	 104.4941 	 840 	 0.00749952 	 0.010316 
3_1_m_#_6_3 	 81.0233 	 81.0038 	 651 	 0.00074937 	 3.419522 
3_1_m_#_9_16 	 103.8700 	 103.8474 	 837 	 0.0074995 	 -6.801510 
3_1_#_5_1_m 	 71.5920 	 71.5782 	 573 	 0.0026267 	 2.867483 
3_1_#_7_3_m 	 86.9407 	 86.9213 	 697 	 0.00074993 	 4.026263 
3_1_#_4_1_#_5_1_m 	 102.3370 	 102.3141 	 823 	 0.00744555 	 2.876692 
3_1_m_#_8_13 	 96.0167 	 95.9934 	 772 	 0.000749988 	 2.254144 
3_1_m_#_3_1_m_#_5_1 	 94.1169 	 94.0954 	 757 	 0.00554296 	 0.525721 
3_1_m_#_9_23_m 	 104.5867 	 104.5611 	 841 	 0.00749795 	 11.987275 
3_1_#_9_27_m 	 104.4665 	 104.4433 	 840 	 0.00749932 	 -2.842489 
3_1_m_#_7_3_m 	 88.2692 	 88.2472 	 707 	 0.000979979 	 10.823461 
3_1_#_3_1_#_5_1_m 	 94.1169 	 94.0954 	 757 	 0.00554296 	 -0.525721 
3_1_#_7_2 	 86.9788 	 86.9575 	 697 	 0.000749786 	 2.284205 
3_1_#_9_17 	 103.0146 	 102.9953 	 829 	 0.0021668 	 -5.649342 
3_1_m_#_9_30 	 104.2034 	 104.1798 	 856 	 0.000749952 	 2.778756 
3_1_m_#_9_13 	 104.5950 	 104.5708 	 842 	 0.00129337 	 -5.191301 
3_1_#_4_1_#_4_1 	 96.1505 	 96.1293 	 772 	 0.00549831 	 -3.432608 
3_1_#_9_36_m 	 103.4031 	 103.3792 	 830 	 0.00748982 	 2.874478 
3_1_m_#_9_43_m 	 93.7030 	 93.6860 	 753 	 0.00824332 	 8.913497 
3_1_m_#_9_4_m 	 101.3226 	 101.3012 	 815 	 0.0152436 	 11.967532 
3_1_m_#_6_1_m 	 81.0975 	 81.0871 	 651 	 0.00437729 	 4.547552 
3_1_#_9_28_m 	 104.5147 	 104.4941 	 840 	 0.00749952 	 -0.010316 
3_1_m_#_9_8 	 103.0043 	 102.9798 	 828 	 0.00243824 	 1.101374 
3_1_m_#_9_37 	 103.7506 	 103.7260 	 834 	 0.00136325 	 2.820111 
3_1_m_#_9_24_m 	 104.4970 	 104.4753 	 844 	 0.0136325 	 4.022152 
3_1_#_7_6 	 88.5653 	 88.5482 	 721 	 0.00288905 	 -6.829571 
3_1_#_9_25 	 104.1280 	 104.1069 	 835 	 0.00166504 	 -7.986173 
3_1_#_8_8_m 	 95.5837 	 95.5608 	 769 	 0.000749683 	 -2.242986 
3_1_#_9_11 	 102.9163 	 102.8960 	 828 	 0.00748299 	 -9.705950 
3_1_m_#_8_14 	 97.0261 	 97.0000 	 780 	 0.000749617 	 -0.555564 
3_1_#_7_1 	 85.7782 	 85.7579 	 687 	 0.000979969 	 -12.555573 
3_1_m_#_9_33_m 	 105.7663 	 105.7415 	 850 	 0.00749815 	 3.945693 
3_1_m_#_9_23 	 104.2024 	 104.1771 	 838 	 0.000749051 	 -5.198591 
3_1_m_#_8_6 	 95.6406 	 95.6194 	 769 	 0.00074981 	 -0.614897 
3_1_m_#_3_1_m_#_5_2_m 	 94.8079 	 94.7929 	 760 	 0.00300342 	 11.419576 
3_1_#_9_24_m 	 103.9309 	 103.9072 	 835 	 0.000747536 	 -2.843154 
3_1_m_#_7_1 	 85.8183 	 85.7996 	 689 	 0.00228588 	 -5.751521 
3_1_#_3_1_m_#_4_1 	 87.9411 	 87.9213 	 705 	 0.0075417 	 -0.002315 
3_1_#_9_4 	 101.3226 	 101.3012 	 815 	 0.0152436 	 -11.967532 
3_1_#_3_1_#_3_1_#_3_1_m 	 102.8027 	 102.7838 	 825 	 0.0111413 	 -6.852479 
3_1_#_3_1_m_#_6_2_m 	 103.4807 	 103.4581 	 833 	 0.000749816 	 2.833042 
3_1_#_9_1_m 	 99.9017 	 99.8831 	 803 	 0.00191771 	 8.639929 
3_1_#_8_13_m 	 96.0167 	 95.9934 	 772 	 0.000749988 	 -2.254144 
3_1_m_#_9_15_m 	 103.6065 	 103.5819 	 833 	 0.000749854 	 7.925611 
3_1_#_3_1_#_4_1 	 87.6286 	 87.6096 	 705 	 0.000749915 	 -6.849147 
3_1_#_3_1 	 57.0546 	 57.0411 	 457 	 0.000979975 	 -6.812748 
3_1_m_#_9_45 	 97.7069 	 97.6875 	 784 	 0.00414596 	 -1.711328 
3_1_m_#_3_1_m_#_6_1 	 103.3027 	 103.2804 	 828 	 0.000979998 	 5.700541 
3_1_m_#_7_1_m 	 85.7782 	 85.7579 	 687 	 0.000979969 	 12.555573 
3_1_#_9_44_m 	 94.0951 	 94.0758 	 756 	 0.00749674 	 -2.095921 
3_1_#_9_49 	 96.2858 	 96.2688 	 771 	 0.00209222 	 -11.398099 
3_1_#_9_12_m 	 102.9314 	 102.9063 	 828 	 0.000749952 	 1.171386 
3_1_#_9_32_r 	 104.6427 	 104.6170 	 841 	 0.00749604 	 -6.822216 
3_1_#_9_10_m 	 103.0489 	 103.0286 	 829 	 0.000748655 	 5.182208 
3_1_#_9_6_m 	 102.6362 	 102.6143 	 825 	 0.000749976 	 6.842471 
3_1_m_#_9_36_m 	 103.8978 	 103.8738 	 833 	 0.00074998 	 9.649574 
3_1_m_#_9_11_m 	 102.9163 	 102.8960 	 828 	 0.00748299 	 9.705950 
3_1_#_3_1_#_5_2_m 	 95.0402 	 95.0174 	 761 	 0.00104505 	 -2.230375 
3_1_m_#_9_41 	 104.3894 	 104.3677 	 837 	 0.00535279 	 1.644808 
3_1_m_#_9_19_m 	 103.5730 	 103.5498 	 833 	 0.000749753 	 3.954406 
3_1_#_4_1 	 65.2554 	 65.2396 	 523 	 0.000749796 	 -3.412432 
3_1_#_9_35 	 102.4450 	 102.4200 	 823 	 0.0216144 	 3.504218 
3_1_m_#_3_1_m_#_5_1_m 	 93.7909 	 93.7665 	 751 	 0.000979983 	 13.115269 
3_1_#_9_33_r 	 105.7663 	 105.7415 	 850 	 0.00749815 	 -3.945693 
3_1_#_3_1_#_3_1_m_#_3_1_m 	 102.2433 	 102.2208 	 819 	 0.00778263 	 -0.003181 
3_1_#_7_5 	 88.2165 	 88.1990 	 709 	 0.000748127 	 -10.824905 
3_1_#_8_6 	 95.6152 	 95.5946 	 769 	 0.000747923 	 -7.378399 
3_1_#_3_1_#_3_1 	 79.3470 	 79.3287 	 635 	 0.000749798 	 -10.243305 
3_1_#_9_21_m 	 103.8422 	 103.8195 	 846 	 0.00584692 	 1.196834 
3_1_#_7_4_m 	 87.4828 	 87.4585 	 701 	 0.00749877 	 2.354117 
3_1_#_3_1_#_6_2_m 	 103.4974 	 103.4697 	 834 	 0.00749219 	 -4.013726 
3_1_#_3_1_m_#_6_1_m 	 102.2648 	 102.2426 	 822 	 0.00747444 	 1.133477 
3_1_#_3_1_m_#_5_1 	 94.0847 	 94.0626 	 756 	 0.0074947 	 -6.256318 
3_1_#_9_10 	 102.8166 	 102.7923 	 827 	 0.00409367 	 -12.012121 
3_1_#_9_36 	 103.8978 	 103.8738 	 833 	 0.00074998 	 -9.649574 
3_1_m_#_9_44_m 	 93.8583 	 93.8392 	 753 	 0.00718718 	 4.764646 
3_1_#_9_16_m 	 103.8700 	 103.8474 	 837 	 0.0074995 	 6.801510 
3_1_m_#_9_33 	 104.8542 	 104.8320 	 843 	 0.00461765 	 2.791785 
3_1_#_9_39_m 	 104.8488 	 104.8266 	 843 	 0.00749833 	 1.148222 
3_1_#_7_2_m 	 88.2406 	 88.2208 	 707 	 0.0010176 	 -9.103011 
3_1_#_8_7 	 95.4834 	 95.4685 	 765 	 0.000749784 	 -6.260845 
3_1_#_8_20 	 85.5508 	 85.5323 	 687 	 0.000979938 	 -5.349299 
3_1_m_#_9_25 	 103.9407 	 103.9166 	 833 	 0.00074996 	 -1.219869 
3_1_#_8_18 	 98.1916 	 98.1710 	 802 	 0.000749464 	 -3.323461 
3_1_#_9_38 	 104.6323 	 104.6093 	 841 	 0.000959051 	 -11.941556 
3_1_m_#_8_8 	 95.5837 	 95.5608 	 769 	 0.000749683 	 2.242986 
3_1_m_#_4_1_#_4_1 	 96.1505 	 96.1293 	 772 	 0.00549831 	 3.432608 
3_1_m_#_9_30_m 	 104.3876 	 104.3631 	 836 	 0.00749225 	 4.003328 
3_1_m_#_9_4 	 101.3631 	 101.3396 	 812 	 0.000744073 	 -5.145652 
3_1_#_9_31_m 	 105.3471 	 105.3276 	 856 	 0.00749968 	 -0.047180 
3_1_m_#_8_4_m 	 94.6319 	 94.6112 	 762 	 0.000748228 	 5.092871 
3_1_m_#_8_3 	 95.5246 	 95.4990 	 766 	 0.00749601 	 3.403859 
3_1_#_9_9_m 	 102.7778 	 102.7507 	 824 	 0.00749344 	 6.839370 
3_1_#_3_1_m_#_5_2 	 95.1258 	 95.0791 	 513 	 0.0100154 	 -4.560141 
3_1_#_9_27 	 104.9757 	 104.9514 	 849 	 0.000979996 	 -3.998783 
3_1_#_9_33 	 105.7663 	 105.7415 	 850 	 0.00749815 	 -3.945693 
3_1_m_#_9_21_m 	 103.8251 	 103.8066 	 835 	 0.00749624 	 7.960527 
3_1_#_9_41_m 	 104.3894 	 104.3677 	 837 	 0.00535279 	 -1.644808 
3_1_m_#_4_1 	 65.2554 	 65.2396 	 523 	 0.000749796 	 3.412432 
3_1_m_#_3_1_m_#_4_1 	 87.6286 	 87.6096 	 705 	 0.000749915 	 6.849147 
3_1_m_#_8_10_m 	 96.2213 	 96.1993 	 774 	 0.00357614 	 6.261427 
3_1_m_#_9_11 	 102.8090 	 102.7847 	 827 	 0.000749769 	 -2.913649 
3_1_m_#_9_27_m 	 104.9757 	 104.9514 	 849 	 0.000979996 	 3.998783 
3_1_m_#_7_7_m 	 89.4897 	 89.4713 	 719 	 0.00364168 	 4.067781 
3_1_#_9_32_m 	 104.5979 	 104.5787 	 838 	 0.00103131 	 0.022319 
3_1_m_#_9_6 	 102.6362 	 102.6143 	 825 	 0.000749976 	 -6.842471 
3_1_m_#_9_14 	 103.2108 	 103.1876 	 830 	 0.000749841 	 1.694085 
3_1_m_#_9_40 	 105.7624 	 105.7399 	 850 	 0.00258468 	 -0.024142 
3_1_#_7_4 	 87.8528 	 87.8415 	 884 	 0.00846685 	 -9.145940 
3_1_#_8_13 	 96.4375 	 96.4168 	 776 	 0.00749606 	 -4.587372 
3_1_#_9_38_m 	 104.7605 	 104.7395 	 840 	 0.00106907 	 5.176495 
3_1_#_9_45 	 97.2585 	 97.2377 	 782 	 0.00137014 	 -8.603421 
3_1_#_9_13 	 104.6122 	 104.5893 	 842 	 0.00210788 	 -11.994852 
3_1_#_9_37 	 103.5436 	 103.5226 	 833 	 0.00662157 	 -3.942460 
3_1_m_#_7_3 	 86.9407 	 86.9213 	 697 	 0.00074993 	 -4.026263 
3_1_#_9_48_m 	 96.4954 	 96.4745 	 773 	 0.00749973 	 0.523364 
3_1_m_#_8_2_m 	 94.4211 	 94.3999 	 760 	 0.00961308 	 9.106061 
3_1_m_#_9_42 	 91.7888 	 91.7713 	 736 	 0.00292783 	 2.196995 
3_1_m_#_8_4 	 94.9810 	 94.9601 	 764 	 0.002698 	 1.706597 
3_1_m_#_9_36 	 103.4031 	 103.3792 	 830 	 0.00748982 	 -2.874478 
3_1_m_#_8_5_m 	 95.2033 	 95.1812 	 766 	 0.000748168 	 9.067974 
3_1_m_#_9_22_m 	 103.9690 	 103.9438 	 835 	 0.000749429 	 5.648028 
3_1_#_9_2 	 101.0978 	 101.0758 	 813 	 0.007495 	 -10.216943 
3_1_m_#_9_25_m 	 104.1280 	 104.1069 	 835 	 0.00166504 	 7.986173 
3_1_m_#_9_31_m 	 104.7952 	 104.7773 	 857 	 0.0027069 	 6.798252 
3_1_#_9_41 	 104.6749 	 104.6535 	 852 	 0.000749962 	 -5.149623 
3_1_m_#_9_1 	 99.9017 	 99.8831 	 803 	 0.00191771 	 -8.639929 
3_1_m_#_8_7_m 	 95.4834 	 95.4685 	 765 	 0.000749784 	 6.260845 
3_1_#_9_18 	 103.7734 	 103.7515 	 834 	 0.00749878 	 -11.984756 
3_1_m_#_9_24 	 103.9309 	 103.9072 	 835 	 0.000747536 	 2.843154 
3_1_#_8_5 	 95.2033 	 95.1812 	 766 	 0.000748168 	 -9.067974 
3_1_m_#_9_46_m 	 90.9263 	 90.9043 	 729 	 0.00608647 	 6.019686 
3_1_m_#_7_2_m 	 86.9788 	 86.9575 	 697 	 0.000749786 	 -2.284205 
3_1_m_#_9_32_m 	 104.6427 	 104.6170 	 841 	 0.00749604 	 6.822216 
3_1_#_9_26_m 	 104.2070 	 104.1829 	 838 	 0.000749843 	 0.030490 
3_1_m_#_9_12_m 	 103.6976 	 103.6739 	 842 	 0.0025852 	 7.994630 
3_1_#_6_2 	 80.2650 	 80.2459 	 646 	 0.0187161 	 -6.214574 
3_1_m_#_9_43 	 93.8072 	 93.7849 	 766 	 0.000746229 	 -2.026869 
3_1_#_9_20_m 	 103.4146 	 103.3938 	 828 	 0.00879101 	 -9.651710 
3_1_m_#_3_1_m_#_3_1_m 	 79.3470 	 79.3287 	 635 	 0.000749798 	 10.243305 
3_1_m_#_9_12 	 102.9314 	 102.9063 	 828 	 0.000749952 	 -1.171386 
3_1_#_4_1_#_5_2 	 106.1991 	 106.1759 	 853 	 0.00749969 	 -7.997864 
3_1_m_#_3_1_m_#_5_2 	 95.0402 	 95.0174 	 761 	 0.00104505 	 2.230375 
3_1_#_9_30_m 	 104.2034 	 104.1798 	 856 	 0.000749952 	 -2.778756 
3_1_m_#_8_16 	 96.8380 	 96.8177 	 778 	 0.000747438 	 0.576189 
3_1_#_9_30 	 104.3876 	 104.3631 	 836 	 0.00749225 	 -4.003328 
3_1_#_7_3 	 88.2692 	 88.2472 	 707 	 0.000979979 	 -10.823461 
3_1_m_#_8_10 	 96.6540 	 96.6326 	 778 	 0.00749976 	 0.583381 
3_1_#_9_24 	 104.4970 	 104.4753 	 844 	 0.0136325 	 -4.022152 
3_1_m_#_9_5 	 102.3965 	 102.3722 	 823 	 0.00781085 	 -3.514991 
3_1_m_#_9_14_m 	 103.5798 	 103.5549 	 833 	 0.00748194 	 5.141768 
3_1_m_#_9_20_m 	 103.6713 	 103.6488 	 836 	 0.0515647 	 -2.894750 
3_1_#_9_46_m 	 91.3309 	 91.3096 	 732 	 0.00749857 	 -0.871546 
3_1_#_9_40 	 105.9079 	 105.8912 	 852 	 0.00748159 	 -6.834091 
3_1_m_#_8_14_m 	 97.1937 	 97.1716 	 782 	 0.0074987 	 7.350732 
3_1_m_#_7_5_m 	 88.2165 	 88.1990 	 709 	 0.000748127 	 10.824905 
3_1_#_9_34_m 	 105.6153 	 105.5960 	 849 	 0.00362192 	 -2.776189 
3_1_m_#_9_1_m 	 99.8745 	 99.8550 	 803 	 0.00610682 	 15.443887 
4_1_#_7_5 	 96.3664 	 96.3474 	 774 	 0.00230876 	 -7.451908 
4_1_#_8_12 	 103.8678 	 103.8445 	 835 	 0.00238202 	 0.024343 
4_1_#_8_19 	 91.6410 	 91.6236 	 736 	 0.00250354 	 -8.619700 
4_1_#_8_11_m 	 103.7621 	 103.7364 	 833 	 0.00466875 	 -3.975846 
4_1_#_8_10_m 	 104.4201 	 104.3994 	 840 	 0.00748337 	 2.775278 
4_1_#_8_7_m 	 103.5534 	 103.5342 	 833 	 0.00277842 	 2.824281 
4_1_#_7_6_m 	 96.3477 	 96.3244 	 774 	 0.00255559 	 3.382474 
4_1_#_8_8 	 103.5045 	 103.4808 	 832 	 0.0074999 	 -1.209167 
4_1_#_6_2_m 	 88.3124 	 88.2934 	 708 	 0.000746943 	 2.839844 
4_1_#_8_11 	 103.7621 	 103.7364 	 833 	 0.00466875 	 3.975846 
4_1_#_8_18 	 106.5309 	 106.5080 	 857 	 0.000749989 	 -0.076836 
4_1_#_8_15_m 	 104.2315 	 104.2068 	 838 	 0.000912975 	 7.945700 
4_1_#_8_20 	 93.6406 	 93.6191 	 753 	 0.00751611 	 -1.982794 
4_1_#_9_33 	 112.9805 	 112.9599 	 908 	 0.00749342 	 -0.638733 
4_1_#_7_5_m 	 96.3664 	 96.3474 	 774 	 0.00230876 	 7.451908 
4_1_#_7_3_m 	 95.0356 	 95.0153 	 764 	 0.000749542 	 7.456637 
4_1_#_7_2_m 	 96.3121 	 96.2918 	 771 	 0.000748785 	 -5.692685 
4_1_#_8_9 	 103.9437 	 103.9272 	 836 	 0.000749969 	 -0.045610 
4_1_#_8_14_m 	 104.3252 	 104.3021 	 839 	 0.00412735 	 3.945564 
4_1_#_6_2 	 88.3124 	 88.2934 	 708 	 0.000746943 	 -2.839844 
4_1_#_9_33_rm 	 112.9805 	 112.9599 	 908 	 0.00749342 	 0.638733 
4_1_#_8_15 	 104.2315 	 104.2068 	 838 	 0.000912975 	 -7.945700 
4_1_#_8_13_m 	 104.1892 	 104.1651 	 837 	 0.000749725 	 1.115728 
4_1_#_8_17 	 104.9576 	 104.9372 	 844 	 0.00074982 	 -0.043403 
4_1_#_8_8_m 	 103.5045 	 103.4808 	 832 	 0.0074999 	 1.209167 
4_1_#_7_1 	 93.8293 	 93.8076 	 755 	 0.000749969 	 -9.175269 
4_1_#_9_18 	 111.7173 	 111.6950 	 898 	 0.00400827 	 -8.608892 
4_1_#_8_21_m 	 96.2033 	 96.1866 	 780 	 0.00304773 	 4.661014 
4_1_#_8_21 	 96.2033 	 96.1866 	 780 	 0.00304773 	 -4.661014 
4_1_#_8_13 	 104.1892 	 104.1651 	 837 	 0.000749725 	 -1.115728 
4_1_#_7_6 	 96.3477 	 96.3244 	 774 	 0.00255559 	 -3.382474 
4_1_#_8_14 	 104.3252 	 104.3021 	 839 	 0.00412735 	 -3.945564 
4_1_#_7_7_m 	 96.7639 	 96.7441 	 778 	 0.000745016 	 0.534258 
4_1_#_8_6 	 103.4698 	 103.4501 	 832 	 0.00145505 	 -4.005683 
4_1_#_8_6_m 	 103.4698 	 103.4501 	 832 	 0.00145505 	 4.005683 
4_1_#_8_2_m 	 102.4350 	 102.4155 	 845 	 0.000749491 	 5.726519 
4_1_#_8_19_m 	 91.6410 	 91.6236 	 736 	 0.00250354 	 8.619700 
4_1_#_7_4 	 95.5592 	 95.5392 	 766 	 0.00137556 	 -5.729413 
4_1_#_6_3 	 89.3053 	 89.2857 	 732 	 0.000748606 	 -0.089840 
4_1_#_8_7 	 103.5534 	 103.5342 	 833 	 0.00277842 	 -2.824281 
4_1_#_7_3 	 95.0356 	 95.0153 	 764 	 0.000749542 	 -7.456637 
4_1_#_5_2_m 	 80.3632 	 80.3447 	 646 	 0.000749981 	 4.607718 
4_1_#_8_1_m 	 101.8055 	 101.7833 	 818 	 0.00267273 	 2.298373 
4_1_#_8_3 	 103.6862 	 103.6683 	 834 	 0.00748061 	 0.010572 
4_1_#_4_1 	 73.2027 	 73.1928 	 588 	 0.000749365 	 0.040344 
4_1_#_8_4 	 102.7844 	 102.7599 	 826 	 0.000747507 	 -1.705488 
4_1_#_8_16 	 104.7361 	 104.7138 	 842 	 0.00604706 	 -2.816691 
4_1_#_8_17_r 	 104.9576 	 104.9372 	 844 	 0.00074982 	 -0.043403 
4_1_#_7_4_m 	 95.5592 	 95.5392 	 766 	 0.00137556 	 5.729413 
4_1_#_7_2 	 96.3121 	 96.2918 	 771 	 0.000748785 	 5.692685 
4_1 	 42.0971 	 42.0887 	 400 	 0.000996337 	 0.000035 
4_1_#_8_10 	 104.4201 	 104.3994 	 840 	 0.00748337 	 -2.775278 
4_1_#_8_2 	 102.4350 	 102.4155 	 845 	 0.000749491 	 -5.726519 
4_1_#_8_4_m 	 102.7844 	 102.7599 	 826 	 0.000747507 	 1.705488 
4_1_#_6_1 	 87.8790 	 87.8587 	 704 	 0.000749966 	 -1.112966 
4_1_#_8_20_m 	 93.6406 	 93.6191 	 753 	 0.00751611 	 1.982794 
4_1_#_8_16_m 	 104.7361 	 104.7138 	 842 	 0.00604706 	 2.816691 
4_1_#_8_5 	 103.0859 	 103.0654 	 829 	 0.000749645 	 -5.682292 
4_1_#_7_7 	 96.7639 	 96.7441 	 778 	 0.000745016 	 -0.534258 
4_1_#_4_1_#_4_1 	 104.1614 	 104.1380 	 837 	 0.00749856 	 -0.050995 
4_1_#_5_2 	 80.3632 	 80.3447 	 646 	 0.000749981 	 -4.607718 
4_1_#_5_1_m 	 79.6654 	 79.6461 	 641 	 0.000748265 	 6.286415 
4_1_#_9_33_m 	 112.9805 	 112.9599 	 908 	 0.00749342 	 0.638733 
4_1_#_6_1_m 	 87.8790 	 87.8587 	 704 	 0.000749966 	 1.112966 
4_1_#_8_1 	 101.8055 	 101.7833 	 818 	 0.00267273 	 -2.298373 
4_1_#_9_18_m 	 111.7173 	 111.6950 	 898 	 0.00400827 	 8.608892 
4_1_#_7_1_m 	 93.8293 	 93.8076 	 755 	 0.000749969 	 9.175269 
4_1_#_8_5_m 	 103.0859 	 103.0654 	 829 	 0.000749645 	 5.682292 
4_1_#_5_1 	 79.6654 	 79.6461 	 641 	 0.000748265 	 -6.286415 
4_1_#_9_33_r 	 112.9805 	 112.9599 	 908 	 0.00749342 	 -0.638733 
4_2_1 	 40.0203 	 40.0122 	 400 	 0.000999986 	 -3.148310 
3_1_m_#_4_2_1 	 64.3741 	 64.3611 	 519 	 0.00361761 	 0.234570 
3_1_#_4_2_1 	 64.3856 	 64.3713 	 519 	 0.00185696 	 -6.568319 
5_1_#_7_7_m 	 103.1427 	 103.1202 	 829 	 0.00074959 	 -5.712917 
5_1_m_#_7_7 	 103.1427 	 103.1202 	 829 	 0.00074959 	 5.712917 
5_1_#_7_3 	 101.3610 	 101.3377 	 815 	 0.000749014 	 -13.726298 
5_1_m_#_7_7_m 	 104.0259 	 104.0028 	 842 	 0.00749562 	 6.926426 
5_1_#_7_6 	 102.9714 	 102.9481 	 845 	 0.00749856 	 -9.706698 
5_1_m_#_6_1 	 94.1655 	 94.1440 	 755 	 0.00549953 	 5.110085 
5_1_#_5_2 	 86.8202 	 86.8004 	 696 	 0.000748371 	 -10.855369 
5_1_#_7_1_m 	 100.4489 	 100.4276 	 805 	 0.00522602 	 2.872122 
5_1_#_7_4_m 	 101.8808 	 101.8571 	 836 	 0.00480248 	 -0.524478 
5_1_m_#_5_1_m 	 86.0567 	 86.0333 	 689 	 0.000979853 	 12.538597 
5_1_#_5_1_m 	 86.1079 	 86.0868 	 690 	 0.000979999 	 -0.002548 
5_1_#_7_4 	 102.2898 	 102.2667 	 823 	 0.00473064 	 -12.021409 
5_1_#_7_7 	 104.0259 	 104.0028 	 842 	 0.00749562 	 -6.926426 
5_1_m_#_7_5 	 102.7897 	 102.7680 	 826 	 0.00270692 	 -1.129992 
5_1_#_7_5_m 	 102.7897 	 102.7680 	 826 	 0.00270692 	 1.129992 
5_1_#_7_1 	 100.3816 	 100.3592 	 805 	 0.000749636 	 -15.421498 
5_1_m_#_6_2_m 	 94.5791 	 94.5589 	 760 	 0.00313876 	 9.103180 
5_1_m_#_7_6_m 	 102.9714 	 102.9481 	 845 	 0.00749856 	 9.706698 
5_1_#_6_1 	 94.6236 	 94.6054 	 761 	 0.000749954 	 -7.411024 
5_1_#_5_2_m 	 86.9673 	 86.9460 	 697 	 0.000749002 	 -1.716148 
5_1_#_6_1_m 	 94.1655 	 94.1440 	 755 	 0.00549953 	 -5.110085 
5_1_m_#_7_4_m 	 102.2898 	 102.2667 	 823 	 0.00473064 	 12.021409 
5_1_m_#_5_2_m 	 86.8202 	 86.8004 	 696 	 0.000748371 	 10.855369 
5_1_#_7_6_m 	 102.7994 	 102.7763 	 825 	 0.000748943 	 -2.851524 
5_1_#_7_2 	 101.2949 	 101.2718 	 815 	 0.000749284 	 -0.557064 
5_1_m_#_6_1_m 	 94.6236 	 94.6054 	 761 	 0.000749954 	 7.411024 
5_1 	 47.2149 	 47.2016 	 392 	 0.00989105 	 -6.290168 
5_1_m_#_7_1_m 	 100.3816 	 100.3592 	 805 	 0.000749636 	 15.421498 
5_1_m_#_6_3 	 95.4326 	 95.4110 	 767 	 0.000749954 	 6.286083 
5_1_#_7_5 	 102.6101 	 102.5876 	 825 	 0.00745441 	 -13.713844 
5_1_m_#_7_3 	 101.3205 	 101.2983 	 812 	 0.00355196 	 -1.150002 
5_1_#_5_1 	 86.0567 	 86.0333 	 689 	 0.000979853 	 -12.538597 
5_1_m_#_7_5_m 	 102.6101 	 102.5876 	 825 	 0.00745441 	 13.713844 
5_1_m_#_7_4 	 101.8808 	 101.8571 	 836 	 0.00480248 	 0.524478 
5_1_m_#_5_2 	 86.9673 	 86.9460 	 697 	 0.000749002 	 1.716148 
5_1_m_#_7_6 	 102.7994 	 102.7763 	 825 	 0.000748943 	 2.851524 
5_1_m_#_7_1 	 100.4489 	 100.4276 	 805 	 0.00522602 	 -2.872122 
5_1_m_#_6_2 	 95.1930 	 95.1705 	 763 	 0.0032989 	 3.440058 
5_1_m_#_7_3_m 	 101.3610 	 101.3377 	 815 	 0.000749014 	 13.726298 
5_1_#_6_2 	 94.5791 	 94.5589 	 760 	 0.00313876 	 -9.103180 
5_1_#_6_3 	 95.4326 	 95.4110 	 767 	 0.000749954 	 -6.286083 
5_1_#_6_2_m 	 95.1930 	 95.1705 	 763 	 0.0032989 	 -3.440058 
5_1_m_#_7_2 	 101.1413 	 101.1154 	 813 	 0.000748611 	 11.975099 
5_1_#_7_3_m 	 101.3205 	 101.2983 	 812 	 0.00355196 	 1.150002 
5_1_m_#_7_2_m 	 101.2949 	 101.2718 	 815 	 0.000749284 	 0.557064 
5_1_#_7_2_m 	 101.1413 	 101.1154 	 813 	 0.000748611 	 -11.975099 
5_2_#_7_2_m 	 103.6555 	 103.6345 	 833 	 0.0050473 	 -10.305189 
5_2 	 49.4820 	 49.4701 	 400 	 0.0099718 	 -4.550297 
5_2_m_#_7_2 	 103.6555 	 103.6345 	 833 	 0.0050473 	 10.305189 
5_2_m_#_5_2_m 	 87.5224 	 87.5072 	 704 	 0.000749709 	 9.176204 
5_2_m_#_7_2_m 	 102.5484 	 102.5278 	 822 	 0.000746881 	 -1.137823 
5_2_m_#_7_3 	 102.1870 	 102.1647 	 820 	 0.000748777 	 -2.841333 
5_2_#_6_2_m 	 95.6444 	 95.6223 	 769 	 0.000748209 	 -1.746783 
5_2_#_5_2 	 87.5224 	 87.5072 	 704 	 0.000749709 	 -9.176204 
5_2_#_5_2_m 	 87.6141 	 87.5952 	 704 	 0.000749973 	 0.000191 
5_2_#_7_4_m 	 102.7624 	 102.7388 	 826 	 0.000748798 	 1.170249 
5_2_m_#_7_6 	 103.5091 	 103.4864 	 861 	 0.00857998 	 1.181532 
5_2_m_#_6_3 	 96.3156 	 96.2941 	 774 	 0.000749965 	 4.563869 
5_2_m_#_7_7 	 103.9316 	 103.9077 	 832 	 0.000748594 	 4.033456 
5_2_m_#_7_3_m 	 102.2243 	 102.2065 	 822 	 0.000749975 	 12.019253 
5_2_#_7_3_m 	 102.1870 	 102.1647 	 820 	 0.000748777 	 2.841333 
5_2_#_6_3 	 96.3156 	 96.2941 	 774 	 0.000749965 	 -4.563869 
5_2_#_7_7_m 	 103.9316 	 103.9077 	 832 	 0.000748594 	 -4.033456 
5_2_#_7_3 	 102.2243 	 102.2065 	 822 	 0.000749975 	 -12.019253 
5_2_m_#_7_7_m 	 105.3639 	 105.3430 	 847 	 0.00749693 	 5.163858 
5_2_#_6_2 	 96.5637 	 96.5443 	 776 	 0.000749313 	 -7.417419 
5_2_m_#_6_1 	 96.3612 	 96.3430 	 775 	 0.00749275 	 3.443609 
5_2_m_#_7_4 	 102.7624 	 102.7388 	 826 	 0.000748798 	 -1.170249 
5_2_m_#_7_1_m 	 101.0111 	 100.9913 	 812 	 0.00749317 	 13.747975 
5_2_m_#_6_2_m 	 96.5637 	 96.5443 	 776 	 0.000749313 	 7.417419 
5_2_#_7_6_m 	 103.5091 	 103.4864 	 861 	 0.00857998 	 -1.181532 
5_2_#_6_1 	 95.7287 	 95.7104 	 767 	 0.00749564 	 -5.716124 
5_2_#_7_2 	 102.5484 	 102.5278 	 822 	 0.000746881 	 1.137823 
5_2_#_7_5_m 	 103.3556 	 103.3374 	 831 	 0.0007499 	 2.771492 
5_2_#_7_1_m 	 101.1843 	 101.1586 	 814 	 0.00749393 	 4.584797 
5_2_#_7_7 	 105.3639 	 105.3430 	 847 	 0.00749693 	 -5.163858 
5_2_#_7_5 	 103.3891 	 103.3644 	 831 	 0.00749848 	 -11.966697 
5_2_m_#_6_1_m 	 95.7287 	 95.7104 	 767 	 0.00749564 	 5.716124 
5_2_m_#_7_1 	 101.1843 	 101.1586 	 814 	 0.00749393 	 -4.584797 
5_2_m_#_7_5_m 	 103.3891 	 103.3644 	 831 	 0.00749848 	 11.966697 
5_2_#_7_1 	 101.0111 	 100.9913 	 812 	 0.00749317 	 -13.747975 
5_2_m_#_7_4_m 	 102.9637 	 102.9415 	 828 	 0.00180713 	 10.333801 
5_2_#_6_1_m 	 96.3612 	 96.3430 	 775 	 0.00749275 	 -3.443609 
5_2_#_7_6 	 103.5659 	 103.5453 	 831 	 0.000978554 	 -8.002260 
5_2_#_7_4 	 102.9637 	 102.9415 	 828 	 0.00180713 	 -10.333801 
5_2_m_#_7_5 	 103.3556 	 103.3374 	 831 	 0.0007499 	 -2.771492 
5_2_m_#_7_6_m 	 103.5659 	 103.5453 	 831 	 0.000978554 	 8.002260 
5_2_m_#_6_2 	 95.6444 	 95.6223 	 769 	 0.000748209 	 1.746783 
5_2_1 	 49.7864 	 49.7716 	 400 	 0.0099946 	 1.347459 
6_1_m_#_6_1_m 	 102.4389 	 102.4173 	 821 	 0.00748706 	 2.293291 
6_1_#_6_2 	 102.5337 	 102.5107 	 824 	 0.00749852 	 -3.977411 
6_1 	 56.7178 	 56.7058 	 480 	 0.000999497 	 -1.118740 
6_1_#_6_2_m 	 104.1902 	 104.1664 	 852 	 0.007492 	 1.687454 
6_1_m_#_6_3 	 103.5657 	 103.5421 	 832 	 0.00074992 	 1.134745 
6_1_m_#_6_2_m 	 102.5337 	 102.5107 	 824 	 0.00749852 	 3.977411 
6_1_m_#_6_2 	 104.1902 	 104.1664 	 852 	 0.007492 	 -1.687454 
6_1_#_6_1 	 102.4389 	 102.4173 	 821 	 0.00748706 	 -2.293291 
6_1_#_6_1_m 	 105.1588 	 105.1396 	 847 	 0.00866305 	 -0.026761 
6_1_#_6_3 	 103.5657 	 103.5421 	 832 	 0.00074992 	 -1.134745 
6_2_#_6_3 	 103.7961 	 103.7723 	 834 	 0.000746912 	 -2.806810 
6_2_m_#_6_3 	 103.7961 	 103.7723 	 834 	 0.000746912 	 2.806810 
6_2 	 57.0381 	 57.0235 	 464 	 0.00898225 	 -2.785129 
6_2_m_#_6_2_m 	 103.1653 	 103.1408 	 829 	 0.000749999 	 5.651465 
6_2_#_6_2 	 103.1653 	 103.1408 	 829 	 0.000749999 	 -5.651465 
6_2_#_6_2_m 	 103.7293 	 103.7111 	 834 	 0.00768065 	 0.016978 
6_3 	 57.8531 	 57.8392 	 463 	 0.000979658 	 0.004117 
6_3_#_6_3 	 105.3519 	 105.3292 	 868 	 0.0074853 	 -0.061938 
6_2_1 	 54.2935 	 54.2779 	 438 	 0.00740229 	 7.734404 
6_2_2 	 56.7087 	 56.7000 	 562 	 0.000999926 	 5.999836 
6_2_3 	 58.1142 	 58.1013 	 558 	 0.00999445 	 -1.992950 
6_3_1 	 57.8286 	 57.8141 	 464 	 0.0099951 	 -2.742861 
6_3_2 	 58.0112 	 58.0070 	 930 	 0.000156073 	 -0.000003 
6_3_3 	 50.3630 	 50.3515 	 406 	 0.007491 	 1.747165 
7_1 	 61.4234 	 61.4067 	 512 	 0.000999783 	 -9.175750 
7_2 	 63.8684 	 63.8556 	 528 	 0.00998792 	 5.684027 
7_3 	 63.9430 	 63.9285 	 528 	 0.00999587 	 -7.430802 
7_4 	 64.2836 	 64.2687 	 515 	 0.000999697 	 -5.783974 
7_5 	 65.2705 	 65.2560 	 523 	 0.000999722 	 -7.436238 
7_6 	 65.7068 	 65.6924 	 536 	 0.000979964 	 -3.406432 
7_7 	 65.6237 	 65.6069 	 528 	 0.00738333 	 -0.632375 
7_2_1 	 64.2484 	 64.2345 	 515 	 0.000999922 	 4.221527 
7_2_2 	 65.0363 	 65.0204 	 521 	 0.000999894 	 -1.433204 
7_2_3 	 65.3414 	 65.3257 	 524 	 0.000999931 	 2.558949 
7_2_4 	 65.0759 	 65.0602 	 521 	 0.00099997 	 -4.174695 
7_2_5 	 65.7410 	 65.7313 	 529 	 0.00749654 	 6.604205 
7_2_6 	 66.3281 	 66.3147 	 532 	 0.000998882 	 1.355614 
7_2_7 	 55.5177 	 55.5095 	 445 	 0.00332138 	 -7.464002 
7_2_8 	 57.7714 	 57.7631 	 619 	 0.000999703 	 3.198077 
7_3_1 	 65.8157 	 65.8062 	 528 	 0.000999898 	 0.651232 
8_1 	 70.9833 	 70.9669 	 592 	 0.00898981 	 -2.244462 
8_2 	 71.4141 	 71.3985 	 572 	 0.000979792 	 -5.650844 
8_3 	 71.1736 	 71.1575 	 570 	 0.000998995 	 -0.000036 
8_4 	 71.4872 	 71.4704 	 600 	 0.000999609 	 -1.648044 
8_5 	 72.1519 	 72.1344 	 592 	 0.000999885 	 -5.619229 
8_6 	 72.4903 	 72.4725 	 581 	 0.000999958 	 -3.988607 
8_7 	 72.2292 	 72.2137 	 584 	 0.000977891 	 -2.860285 
8_8 	 72.7438 	 72.7241 	 584 	 0.000979588 	 -1.170852 
8_9 	 72.4568 	 72.4399 	 580 	 0.000999976 	 0.033053 
8_10 	 72.9580 	 72.9379 	 585 	 0.0009772 	 -2.834139 
8_11 	 72.9110 	 72.8966 	 585 	 0.000979963 	 3.942440 
8_12 	 73.9707 	 73.9518 	 608 	 0.0099942 	 -0.024907 
8_13 	 72.8194 	 72.8000 	 583 	 0.000976424 	 -1.188759 
8_14 	 73.7784 	 73.7612 	 600 	 0.000979276 	 -4.050680 
8_15 	 73.6795 	 73.6643 	 593 	 0.00749821 	 -7.935634 
8_16 	 73.5207 	 73.5054 	 590 	 0.000979544 	 -2.785070 
8_17 	 74.5075 	 74.4912 	 608 	 0.00999471 	 0.006826 
8_18 	 74.9114 	 74.9063 	 1199 	 0.000899983 	 -0.000082 
8_19 	 60.9970 	 60.9858 	 489 	 0.000998093 	 -8.719500 
8_20 	 63.1066 	 63.0929 	 528 	 0.00099996 	 -1.956410 
8_21 	 65.5387 	 65.5248 	 525 	 0.000999997 	 -4.663398 
8_2_1 	 68.4208 	 68.4045 	 550 	 0.000999946 	 -5.378027 
8_2_2 	 71.0493 	 71.0311 	 570 	 0.000979995 	 7.125332 
8_2_3 	 72.4533 	 72.4370 	 584 	 0.00749901 	 8.877748 
8_2_4 	 72.5995 	 72.5855 	 582 	 0.000999969 	 -7.153416 
8_2_5 	 72.9351 	 72.9160 	 587 	 0.00748886 	 7.161197 
8_2_6 	 72.5455 	 72.5266 	 584 	 0.00749878 	 7.122039 
8_2_7 	 73.1771 	 73.1656 	 589 	 0.00749297 	 0.779685 
8_2_8 	 73.7714 	 73.7540 	 591 	 0.000999885 	 1.976740 
8_2_9 	 73.2196 	 73.2038 	 590 	 0.000979888 	 4.816242 
8_2_10 	 73.6729 	 73.6548 	 591 	 0.000999947 	 -0.790436 
8_2_11 	 72.9786 	 72.9608 	 585 	 0.0099959 	 -8.784641 
8_2_12 	 73.8018 	 73.7846 	 591 	 0.001 	 2.014811 
8_2_13 	 74.1522 	 74.1369 	 594 	 0.000999689 	 2.043840 
8_2_14 	 73.6878 	 73.6695 	 591 	 0.000999703 	 -7.190658 
8_2_15 	 64.1714 	 64.1561 	 516 	 0.00746488 	 -0.098433 
8_2_16 	 66.4343 	 66.4209 	 535 	 0.00749377 	 -4.234255 
8_3_1 	 72.2765 	 72.2603 	 579 	 0.000999946 	 -5.611702 
8_3_2 	 72.9357 	 72.9181 	 584 	 0.001 	 -3.960880 
8_3_3 	 73.8641 	 73.8466 	 595 	 0.00749987 	 4.026794 
8_3_4 	 75.0026 	 74.9866 	 632 	 0.00999612 	 7.881312 
8_3_5 	 73.4072 	 73.3932 	 590 	 0.000994999 	 2.806842 
8_3_6 	 74.7320 	 74.7159 	 600 	 0.00099833 	 0.000282 
8_3_7 	 60.5897 	 60.5754 	 486 	 0.000999609 	 3.256215 
8_3_8 	 65.0195 	 65.0042 	 522 	 0.000999899 	 -7.350757 
8_3_9 	 66.7076 	 66.6936 	 559 	 0.000979638 	 -4.591421 
8_3_10 	 65.4704 	 65.4580 	 528 	 0.0074908 	 0.940066 
8_4_1 	 75.2748 	 75.2592 	 603 	 0.000999979 	 -0.817914 
8_4_2 	 67.4087 	 67.3937 	 541 	 0.000999704 	 -4.308454 
8_4_3 	 66.2969 	 66.2865 	 532 	 0.775993 	 nan 
9_1 	 75.5663 	 75.5461 	 624 	 0.00799609 	 -12.066112 
9_2 	 78.1241 	 78.1024 	 640 	 0.0074991 	 -6.806987 
9_3 	 78.2040 	 78.1892 	 640 	 0.00998875 	 -10.308395 
9_4 	 78.2793 	 78.2665 	 648 	 8.64563e-05 	 8.558169 
9_5 	 78.6615 	 78.6447 	 648 	 0.00999674 	 -6.917037 
9_6 	 79.5802 	 79.5597 	 639 	 0.000979463 	 -10.313073 
9_7 	 79.6924 	 79.6731 	 656 	 0.00097993 	 -8.548910 
9_8 	 80.0276 	 80.0080 	 656 	 0.000979962 	 -2.282733 
9_9 	 79.8965 	 79.8778 	 640 	 0.000999817 	 -10.274725 
9_10 	 79.8009 	 79.7855 	 656 	 0.000999924 	 -8.598246 
9_11 	 80.1355 	 80.1180 	 643 	 0.000979867 	 -6.280825 
9_12 	 80.0997 	 80.0834 	 664 	 0.00097997 	 -4.508579 
9_13 	 80.2657 	 80.2498 	 656 	 0.00999772 	 -8.578956 
9_14 	 80.0193 	 80.0001 	 672 	 0.000979999 	 -1.755128 
9_15 	 80.8941 	 80.8725 	 649 	 0.000979927 	 -4.523377 
9_16 	 80.1334 	 80.1143 	 642 	 0.00099992 	 -10.214830 
9_17 	 80.4718 	 80.4530 	 645 	 0.000999967 	 -2.220949 
9_18 	 81.2538 	 81.2375 	 654 	 0.00749612 	 -8.618224 
9_19 	 80.9196 	 80.9004 	 650 	 0.000979875 	 -0.538307 
9_20 	 80.2421 	 80.2219 	 643 	 0.000999995 	 6.221728 
9_21 	 81.1083 	 81.0920 	 650 	 0.000999983 	 -4.526868 
9_22 	 81.0587 	 81.0390 	 649 	 0.000999887 	 -2.193741 
9_23 	 81.2922 	 81.2733 	 651 	 0.000979818 	 -8.579906 
9_24 	 80.9626 	 80.9451 	 648 	 0.000999973 	 -0.584690 
9_25 	 81.1348 	 81.1198 	 696 	 0.000977087 	 -4.591805 
9_26 	 80.9241 	 80.9053 	 648 	 0.000999994 	 -3.466962 
9_27 	 81.1838 	 81.1813 	 664 	 0.00999423 	 -0.623272 
9_28 	 81.0878 	 81.1352 	 664 	 0.00997991 	 -3.419975 
9_29 	 81.2019 	 81.1821 	 652 	 0.000979958 	 -2.179223 
9_30 	 81.4811 	 81.4883 	 672 	 0.000979965 	 -0.644652 
9_31 	 81.6751 	 81.6581 	 655 	 0.000979117 	 -3.404970 
9_32 	 81.5343 	 81.5175 	 653 	 0.000997184 	 -3.428297 
9_33 	 82.3006 	 82.2803 	 662 	 0.00748729 	 -0.665163 
9_34 	 82.1884 	 82.1706 	 658 	 0.000999888 	 -0.556785 
9_35 	 79.2390 	 79.2165 	 648 	 0.00097985 	 6.944564 
9_36 	 80.2275 	 80.2064 	 644 	 0.000979966 	 -6.255652 
9_37 	 81.1744 	 81.1674 	 664 	 0.00999551 	 -0.556663 
9_38 	 81.7858 	 81.7697 	 655 	 0.000979161 	 -8.578639 
9_39 	 81.8439 	 81.8264 	 656 	 0.000999876 	 -4.607971 
9_40 	 81.6652 	 81.6474 	 654 	 0.000999351 	 -3.422951 
9_41 	 81.3687 	 81.3540 	 736 	 0.00899687 	 -1.812703 
9_42 	 69.4867 	 69.4756 	 557 	 0.000999991 	 -1.394305 
9_43 	 71.5050 	 71.4901 	 574 	 0.00898868 	 -5.391308 
9_44 	 71.5587 	 71.5427 	 608 	 0.000999779 	 -1.344017 
9_45 	 74.0861 	 74.0761 	 608 	 0.009978 	 -5.281629 
9_46 	 68.6330 	 68.6169 	 552 	 0.000999856 	 -2.559736 
9_47 	 74.8935 	 74.8785 	 616 	 0.000998748 	 -2.746378 
9_48 	 74.0317 	 74.0228 	 608 	 0.0099932 	 -4.041591 
9_49 	 73.9403 	 73.9286 	 593 	 0.000999673 	 -7.962535 
9_2_1 	 78.6049 	 78.5862 	 630 	 0.000999839 	 -0.920460 
9_2_2 	 79.5287 	 79.5152 	 637 	 0.000999876 	 3.702230 
9_2_3 	 79.6711 	 79.6532 	 641 	 0.00749217 	 1.427034 
9_2_4 	 78.6961 	 78.6764 	 631 	 0.000999775 	 3.079481 
9_2_5 	 79.6569 	 79.6384 	 639 	 0.000999995 	 -1.459339 
9_2_6 	 80.1200 	 80.1017 	 646 	 0.000979765 	 -5.415068 
9_2_7 	 81.1437 	 81.1261 	 650 	 0.000999883 	 -2.550627 
9_2_8 	 80.6422 	 80.6249 	 649 	 0.0074975 	 -0.228935 
9_2_9 	 80.3174 	 80.2999 	 644 	 0.000999865 	 0.218023 
9_2_10 	 79.7236 	 79.7021 	 643 	 0.00749257 	 3.686217 
9_2_11 	 81.3111 	 81.2964 	 654 	 0.00749977 	 1.397065 
9_2_12 	 81.5862 	 81.5682 	 657 	 0.007493 	 -2.628643 
9_2_13 	 79.3468 	 79.3280 	 636 	 0.000999771 	 -7.051988 
9_2_14 	 80.1343 	 80.1152 	 645 	 0.00748751 	 9.468449 
9_2_15 	 80.5659 	 80.5458 	 646 	 0.000999313 	 -5.391189 
9_2_16 	 80.8931 	 80.8736 	 651 	 0.00748206 	 7.783906 
9_2_17 	 80.3223 	 80.3022 	 648 	 0.008999 	 0.251998 
9_2_18 	 81.7563 	 81.7461 	 659 	 0.00099994 	 -5.376480 
9_2_19 	 79.4706 	 79.4491 	 637 	 0.000999626 	 -7.029259 
9_2_20 	 80.1357 	 80.1147 	 642 	 0.000999937 	 7.729417 
9_2_21 	 80.1705 	 80.1566 	 646 	 0.00748566 	 -5.398965 
9_2_22 	 81.0964 	 81.0794 	 650 	 0.00899566 	 -2.602234 
9_2_23 	 80.2592 	 80.2379 	 644 	 0.000999239 	 -4.273271 
9_2_24 	 81.7913 	 81.7691 	 656 	 0.000999988 	 9.328047 
9_2_25 	 81.7810 	 81.7630 	 656 	 0.000999951 	 -1.405657 
9_2_26 	 81.4872 	 81.4693 	 656 	 0.00745663 	 -5.378126 
9_2_27 	 81.0288 	 81.0141 	 649 	 0.000999914 	 -5.405753 
9_2_28 	 81.3352 	 81.3222 	 652 	 0.000998991 	 5.419580 
9_2_29 	 81.8570 	 81.8426 	 659 	 0.00749497 	 1.402500 
9_2_30 	 82.2155 	 82.1987 	 659 	 0.000999978 	 -1.447127 
9_2_31 	 80.5732 	 80.5561 	 646 	 0.000999606 	 4.227852 
9_2_32 	 81.4151 	 81.3990 	 652 	 0.000999881 	 2.608164 
9_2_33 	 82.1790 	 82.1612 	 658 	 0.000999781 	 -2.635408 
9_2_34 	 81.6485 	 81.6320 	 657 	 0.00749831 	 -2.591437 
9_2_35 	 80.7296 	 80.7133 	 650 	 0.0074646 	 4.209986 
9_2_36 	 80.7066 	 80.6866 	 647 	 0.000997096 	 0.238203 
9_2_37 	 81.9102 	 81.8927 	 656 	 0.000998306 	 1.451866 
9_2_38 	 82.6750 	 82.6561 	 663 	 0.000999907 	 nan 
9_2_39 	 81.8972 	 81.8758 	 656 	 0.000999952 	 -5.409340 
9_2_40 	 81.5900 	 81.5730 	 657 	 0.0074788 	 -7.815428 
9_2_41 	 81.8645 	 81.8545 	 659 	 0.00749916 	 -1.413551 
9_2_42 	 82.2263 	 82.2078 	 662 	 0.00748466 	 1.364178 
9_2_43 	 66.2549 	 66.2398 	 531 	 0.000999861 	 -2.234716 
9_2_44 	 72.2072 	 72.1896 	 579 	 0.000999995 	 6.093424 
9_2_45 	 71.0815 	 71.0726 	 886 	 0.00999025 	 -8.659334 
9_2_46 	 73.8347 	 73.8215 	 592 	 0.00099996 	 4.352230 
9_2_47 	 69.9130 	 69.8983 	 657 	 0.00999852 	 4.601986 
9_2_48 	 73.6563 	 73.6426 	 590 	 0.000999994 	 -8.796965 
9_2_49 	 66.0444 	 66.0311 	 530 	 0.000999981 	 2.087694 
9_2_50 	 68.7031 	 68.6857 	 553 	 0.00749257 	 0.570914 
9_2_51 	 70.5455 	 70.5299 	 565 	 0.00099985 	 3.363207 
9_2_52 	 72.8271 	 72.8106 	 585 	 0.000999977 	 2.100028 
9_2_53 	 68.0154 	 68.0082 	 755 	 0.00998789 	 6.003261 
9_2_54 	 71.0240 	 71.0089 	 569 	 0.000999918 	 -0.599570 
9_2_55 	 73.8129 	 73.7998 	 592 	 0.000999757 	 5.937909 
9_2_56 	 71.7837 	 71.7686 	 578 	 0.00748578 	 3.421498 
9_2_57 	 72.2115 	 72.1922 	 584 	 0.0019681 	 -6.093920 
9_2_58 	 74.1685 	 74.1499 	 595 	 0.00099971 	 2.031512 
9_2_59 	 72.3285 	 72.3130 	 582 	 0.000979924 	 2.349459 
9_2_60 	 73.5589 	 73.5442 	 589 	 0.000997385 	 -8.476257 
9_2_61 	 69.3751 	 69.3636 	 557 	 0.000999942 	 7.789251 
9_3_1 	 80.9486 	 80.9320 	 652 	 0.00749273 	 -2.177534 
9_3_2 	 81.7304 	 81.7190 	 656 	 0.000999921 	 4.616085 
9_3_3 	 82.2498 	 82.2346 	 660 	 0.000999778 	 -2.245584 
9_3_4 	 82.5202 	 82.5029 	 662 	 0.000999742 	 0.711640 
9_3_5 	 80.2664 	 80.2456 	 643 	 0.000999806 	 1.786498 
9_3_6 	 80.9434 	 80.9258 	 649 	 0.000999954 	 -0.519017 
9_3_7 	 81.1755 	 81.1592 	 654 	 0.00749572 	 -0.523056 
9_3_8 	 81.1278 	 81.1107 	 650 	 0.000999906 	 4.545930 
9_3_9 	 81.5469 	 81.5295 	 655 	 0.000998153 	 -2.190012 
9_3_10 	 82.3146 	 82.2964 	 660 	 0.000999954 	 -0.555086 
9_3_11 	 82.0023 	 81.9867 	 658 	 0.000999998 	 -0.569821 
9_3_12 	 82.4811 	 82.4608 	 661 	 0.000999875 	 0.720923 
9_3_13 	 71.9210 	 71.9119 	 580 	 0.00749431 	 -1.445196 
9_3_14 	 74.1782 	 74.1634 	 597 	 0.00748362 	 5.210207 
9_3_15 	 74.2998 	 74.2810 	 596 	 0.000999771 	 -5.678240 
9_3_16 	 75.0113 	 75.0003 	 601 	 0.000999647 	 5.113183 
9_3_17 	 72.8831 	 72.8705 	 587 	 0.00749982 	 -1.350007 
9_3_18 	 72.4529 	 72.4382 	 581 	 0.000999967 	 1.350468 
9_3_19 	 72.6412 	 72.6275 	 582 	 0.000999904 	 -2.537005 
9_3_20 	 75.9995 	 75.9845 	 611 	 0.000999999 	 -2.904348 
9_3_21 	 74.8967 	 74.8908 	 601 	 0.000999761 	 1.435934 
9_4_1 	 81.6096 	 81.5927 	 668 	 0.000979999 	 2.707376 
10_1 	 85.1146 	 85.0947 	 688 	 0.000999665 	 3.359716 
10_2 	 85.6050 	 85.5850 	 712 	 0.000999756 	 8.539417 
10_3 	 85.4483 	 85.4278 	 686 	 0.000979912 	 1.120299 
10_4 	 85.8181 	 85.7974 	 696 	 0.000999908 	 0.525780 
10_5 	 86.4952 	 86.4741 	 696 	 0.000999909 	 -5.740173 
10_6 	 86.8353 	 86.8125 	 697 	 0.000979475 	 6.861903 
10_7 	 87.2979 	 87.2775 	 702 	 0.00972913 	 5.083694 
10_8 	 85.8620 	 85.8428 	 720 	 0.000979944 	 4.516694 
10_9 	 86.8410 	 86.8222 	 720 	 0.00097993 	 -2.890667 
10_10 	 87.2023 	 87.1833 	 712 	 0.00749993 	 -2.322399 
10_11 	 86.9848 	 86.9630 	 698 	 0.000979971 	 2.838466 
10_12 	 87.1055 	 87.0824 	 699 	 0.000979819 	 -4.040518 
10_13 	 88.5144 	 88.4929 	 712 	 0.00747488 	 1.146090 
10_14 	 88.3232 	 88.3023 	 736 	 0.000979863 	 6.888313 
10_15 	 87.4787 	 87.4606 	 712 	 0.000979832 	 -1.670346 
10_16 	 87.4946 	 87.4684 	 702 	 0.000979906 	 -2.851260 
10_17 	 87.0451 	 87.0248 	 712 	 0.00749609 	 -0.025437 
10_18 	 88.4257 	 88.4092 	 728 	 0.00097964 	 2.899383 
10_19 	 87.5311 	 87.5099 	 703 	 0.000979903 	 1.654083 
10_20 	 86.8731 	 86.8514 	 698 	 0.000979969 	 5.115582 
10_21 	 87.0497 	 87.0343 	 711 	 0.000999212 	 6.838099 
10_22 	 87.2417 	 87.2182 	 701 	 0.000979953 	 -1.172646 
10_23 	 88.7048 	 88.6901 	 728 	 0.0099981 	 -3.997702 
10_24 	 88.4160 	 88.3963 	 720 	 0.000979936 	 5.122085 
10_25 	 88.7767 	 88.7587 	 728 	 0.000979843 	 6.804513 
10_26 	 88.4564 	 88.4328 	 711 	 0.00097995 	 -1.177281 
10_27 	 88.9882 	 88.9731 	 716 	 0.00739806 	 4.055703 
10_28 	 87.5276 	 87.5061 	 712 	 0.0099812 	 -2.340656 
10_29 	 88.3939 	 88.3768 	 711 	 0.00742666 	 2.844358 
10_30 	 88.3731 	 88.3558 	 717 	 0.00099943 	 5.172462 
10_31 	 88.2624 	 88.2401 	 709 	 0.000979999 	 -0.032301 
10_32 	 88.6809 	 88.6597 	 712 	 0.000979991 	 1.202649 
10_33 	 88.2952 	 88.2744 	 709 	 0.000979999 	 0.018401 
10_34 	 86.8592 	 86.8387 	 699 	 0.00749602 	 -2.287642 
10_35 	 88.0891 	 88.0697 	 708 	 0.000979981 	 -1.094334 
10_36 	 88.0424 	 88.0233 	 707 	 0.000979589 	 5.103523 
10_37 	 88.1319 	 88.1153 	 714 	 0.000999932 	 -0.030947 
10_38 	 88.3478 	 88.3257 	 710 	 0.000979954 	 5.133938 
10_39 	 88.3562 	 88.3323 	 709 	 0.000979698 	 6.846574 
10_40 	 89.2659 	 89.2464 	 727 	 0.000999751 	 -4.042665 
10_41 	 89.0725 	 89.0553 	 728 	 0.00999832 	 2.815615 
10_42 	 89.9013 	 89.8857 	 727 	 0.000999992 	 -0.021507 
10_43 	 89.3512 	 89.3366 	 726 	 0.000979983 	 0.036863 
10_44 	 88.8714 	 88.8515 	 714 	 0.0035939 	 2.774962 
10_45 	 89.4836 	 89.4621 	 718 	 0.000979361 	 0.053343 
10_46 	 86.4675 	 86.4461 	 712 	 0.00748259 	 -8.489943 
10_47 	 87.3043 	 87.2821 	 701 	 0.000979683 	 -5.702640 
10_48 	 87.3814 	 87.3643 	 720 	 0.00999798 	 0.031645 
10_49 	 88.2914 	 88.2705 	 717 	 0.000999075 	 10.823115 
10_50 	 87.3876 	 87.3716 	 800 	 0.00097992 	 -6.822589 
10_51 	 88.3209 	 88.3002 	 709 	 0.000979907 	 -3.969497 
10_52 	 88.0719 	 88.0565 	 715 	 0.000999912 	 -1.644158 
10_53 	 88.8361 	 88.8180 	 752 	 0.000979987 	 9.243031 
10_54 	 87.5336 	 87.5127 	 720 	 0.00999608 	 -1.674800 
10_55 	 88.3760 	 88.3699 	 728 	 0.00998981 	 9.172368 
10_56 	 89.0160 	 88.9973 	 728 	 0.00999406 	 -6.820228 
10_57 	 89.6126 	 89.5946 	 730 	 0.000999973 	 -3.983274 
10_58 	 88.9623 	 88.9445 	 723 	 0.000999996 	 1.167181 
10_59 	 89.2228 	 89.2090 	 728 	 0.00997187 	 -2.798594 
10_60 	 89.3397 	 89.3190 	 718 	 0.000979769 	 1.250431 
10_61 	 86.3754 	 86.3571 	 695 	 0.00787854 	 -4.503448 
10_62 	 87.5318 	 87.5071 	 703 	 0.000979793 	 -5.689425 
10_63 	 88.4046 	 88.3861 	 728 	 0.00999391 	 9.134176 
10_64 	 87.4838 	 87.4662 	 720 	 0.00749996 	 -2.845883 
10_65 	 88.3948 	 88.3714 	 710 	 0.000979839 	 -4.024419 
10_66 	 89.0275 	 89.0047 	 728 	 0.000999868 	 10.753812 
10_67 	 88.4741 	 88.4534 	 711 	 0.000979942 	 5.106170 
10_68 	 88.1199 	 88.1013 	 720 	 0.000999678 	 2.362070 
10_69 	 89.0983 	 89.0778 	 720 	 0.000999961 	 -4.040971 
10_70 	 89.2068 	 89.1846 	 716 	 0.000979986 	 -2.824341 
10_71 	 89.0853 	 89.0699 	 728 	 0.00999279 	 -0.050042 
10_72 	 89.1974 	 89.1779 	 768 	 0.000999973 	 -6.772269 
10_73 	 89.5332 	 89.5130 	 735 	 0.0099889 	 4.031222 
10_74 	 88.1285 	 88.1077 	 708 	 0.000977903 	 5.184500 
10_75 	 88.9725 	 88.9524 	 720 	 0.000979381 	 -1.197302 
10_76 	 88.3673 	 88.3479 	 712 	 0.000979546 	 -6.835185 
10_77 	 88.5689 	 88.5471 	 728 	 0.00999873 	 -3.984121 
10_78 	 88.5548 	 88.5322 	 712 	 0.000979851 	 6.848589 
10_79 	 88.9647 	 88.9488 	 721 	 0.00099996 	 0.000270 
10_80 	 89.1669 	 89.1556 	 725 	 0.000979633 	 10.830808 
10_81 	 90.0181 	 90.0007 	 736 	 0.000979403 	 0.052120 
10_82 	 88.7011 	 88.6801 	 713 	 0.000977926 	 2.896820 
10_83 	 89.5544 	 89.5314 	 736 	 0.00999653 	 -1.239005 
10_84 	 89.6518 	 89.6788 	 736 	 0.00998859 	 -3.968483 
10_85 	 87.8403 	 87.8164 	 705 	 0.000979854 	 5.653481 
10_86 	 88.7050 	 88.6851 	 714 	 0.000978719 	 -3.998601 
10_87 	 89.1363 	 89.1173 	 716 	 0.000979831 	 -1.139578 
10_88 	 89.5638 	 89.5461 	 776 	 0.000979873 	 -0.036784 
10_89 	 89.4343 	 89.4178 	 724 	 0.00099958 	 4.040075 
10_90 	 88.9330 	 88.9115 	 714 	 0.000979203 	 -1.142155 
10_91 	 88.9611 	 88.9435 	 768 	 0.000976252 	 0.044034 
10_92 	 89.6200 	 89.6011 	 728 	 0.000999992 	 -6.758444 
10_93 	 88.3962 	 88.3773 	 792 	 0.000979937 	 1.608581 
10_94 	 88.8514 	 88.8306 	 713 	 0.000979973 	 -2.843950 
10_95 	 89.6709 	 89.6537 	 721 	 0.00749981 	 -4.066248 
10_96 	 89.5493 	 89.5284 	 717 	 0.000183462 	 -1.203896 
10_97 	 89.4340 	 89.4163 	 724 	 0.000999855 	 -5.154441 
10_98 	 89.7172 	 89.6969 	 736 	 0.00999706 	 6.815181 
10_99 	 88.8926 	 88.8734 	 728 	 0.00999616 	 0.001240 
10_100 	 88.7124 	 88.6927 	 744 	 0.00099987 	 5.620548 
10_101 	 89.7344 	 89.7210 	 736 	 0.00999818 	 -9.185496 
10_102 	 88.7969 	 88.7734 	 713 	 0.000979959 	 -1.131956 
10_103 	 88.7971 	 88.7914 	 728 	 0.00999578 	 3.957011 
10_104 	 89.1126 	 89.0919 	 717 	 0.00747675 	 -0.017288 
10_105 	 89.8260 	 89.8055 	 721 	 0.000979897 	 -2.732653 
10_106 	 88.8573 	 88.8387 	 715 	 0.00749995 	 -2.857422 
10_107 	 89.7525 	 89.7356 	 721 	 0.000979942 	 -0.006897 
10_108 	 88.5137 	 88.4932 	 711 	 0.000979928 	 -1.625940 
10_109 	 89.8903 	 89.8723 	 723 	 0.00749988 	 -0.011536 
10_110 	 89.3652 	 89.3438 	 719 	 0.00748647 	 2.778073 
10_111 	 89.6677 	 89.6438 	 721 	 0.00098 	 -6.844370 
10_112 	 89.5744 	 89.5529 	 719 	 0.000979901 	 2.762983 
10_113 	 90.2239 	 90.2141 	 736 	 0.0099987 	 -3.994539 
10_114 	 89.3062 	 89.2856 	 725 	 0.000998716 	 1.143478 
10_115 	 90.2248 	 90.2035 	 726 	 0.0074971 	 -0.027990 
10_116 	 90.2703 	 90.2583 	 736 	 0.00999239 	 2.719293 
10_117 	 89.5335 	 89.5245 	 736 	 0.00999788 	 -4.018183 
10_118 	 89.5261 	 89.5094 	 720 	 0.000999932 	 -0.007437 
10_119 	 90.1394 	 90.1226 	 730 	 0.000999892 	 -1.253489 
10_120 	 90.1862 	 90.1674 	 728 	 0.000999622 	 9.216600 
10_121 	 89.9375 	 89.9240 	 872 	 0.000999346 	 4.029120 
10_122 	 89.8258 	 89.8094 	 729 	 0.000998747 	 -1.203110 
10_123 	 92.3646 	 92.3565 	 1498 	 0.0016528 	 -0.000064 
10_124 	 71.0894 	 71.0739 	 576 	 0.000999901 	 -11.430135 
10_125 	 74.9907 	 74.9778 	 616 	 0.00999093 	 0.885422 
10_126 	 77.6202 	 77.6026 	 640 	 0.00999837 	 4.819030 
10_127 	 80.0235 	 80.0124 	 656 	 0.00999296 	 7.542701 
10_128 	 76.4187 	 76.4026 	 613 	 0.000979573 	 -9.842107 
10_129 	 78.5739 	 78.5553 	 631 	 0.0089634 	 0.802389 
10_130 	 78.8499 	 78.8356 	 704 	 0.000999974 	 3.127105 
10_131 	 81.2871 	 81.2678 	 652 	 0.00899906 	 5.828508 
10_132 	 74.7441 	 74.7330 	 600 	 0.000977062 	 3.475537 
10_133 	 77.1813 	 77.1631 	 620 	 0.000979998 	 6.020808 
10_134 	 78.6521 	 78.6377 	 648 	 0.0099987 	 -10.087952 
10_135 	 81.2305 	 81.2157 	 657 	 0.000999958 	 0.726179 
10_136 	 78.0398 	 78.0276 	 640 	 0.00999536 	 -1.922065 
10_137 	 79.6352 	 79.6185 	 640 	 0.000979908 	 1.974901 
10_138 	 82.5504 	 82.5320 	 663 	 0.00899595 	 -2.130705 
10_139 	 72.9001 	 72.8944 	 600 	 0.000979568 	 -11.256891 
10_140 	 73.8610 	 73.8477 	 608 	 0.00999584 	 3.328512 
10_141 	 76.9687 	 76.9543 	 632 	 0.000999247 	 1.996217 
10_142 	 75.8951 	 75.8754 	 616 	 0.000979975 	 -9.984438 
10_143 	 78.2422 	 78.2307 	 640 	 0.00993036 	 4.834290 
10_144 	 81.0487 	 81.0329 	 652 	 0.00745523 	 3.408120 
10_145 	 75.9194 	 75.9076 	 632 	 0.000999596 	 7.404109 
10_146 	 79.7416 	 79.7322 	 656 	 0.00999308 	 0.805208 
10_147 	 79.1666 	 79.1571 	 648 	 0.000999934 	 -1.967981 
10_148 	 79.0893 	 79.0742 	 635 	 0.000979536 	 4.858153 
10_149 	 81.0500 	 81.0318 	 656 	 0.000998903 	 7.517712 
10_150 	 80.1392 	 80.1219 	 644 	 0.000979959 	 -5.903336 
10_151 	 81.8414 	 81.8207 	 657 	 0.000979864 	 -3.416573 
10_152 	 79.1770 	 79.1637 	 648 	 0.00993241 	 11.710317 
10_153 	 80.4776 	 80.4640 	 656 	 0.00999895 	 0.917703 
10_154 	 81.5405 	 81.5218 	 655 	 0.000979589 	 -9.863314 
10_155 	 78.0648 	 78.0503 	 640 	 0.00998945 	 -2.145624 
10_156 	 79.5639 	 79.5443 	 639 	 0.000979981 	 3.178417 
10_157 	 81.4731 	 81.4568 	 712 	 0.000979549 	 -7.418112 
10_158 	 81.6398 	 81.6220 	 656 	 0.000979997 	 -0.511079 
10_159 	 79.8863 	 79.8692 	 642 	 0.000979934 	 4.837344 
10_160 	 78.1529 	 78.1472 	 640 	 0.00998993 	 -5.834705 
10_161 	 74.5460 	 74.5302 	 598 	 0.00899824 	 9.486011 
10_162 	 81.0033 	 80.9838 	 650 	 0.000979913 	 3.458248 
10_163 	 82.6629 	 82.6548 	 1080 	 0.00899884 	 -3.391434 
10_164 	 82.1862 	 82.1698 	 660 	 0.000979569 	 0.605120 
10_165 	 82.8211 	 82.8040 	 665 	 0.00097998 	 -5.771946 

